Quasistatic limit of the electric-magnetic coupling blocks of the $T$-matrix for spheroids

The $T$-matrix formally describes the solution of any electromagnetic scattering problem by a given particle in a given medium at a given wavelength. As such it is commonly used in a number of contexts, for example to predict the orientation-averaged optical properties of non-spherical particles. The $T$-matrix for electromagnetic scattering can be divided into four blocks corresponding physically to coupling between either magnetic or electric multipolar fields. Analytic expressions were recently derived for the electrostatic limit of the electric-electric $T$-matrix block $\mathbf T^{22}$, of prolate spheroids. In such an electrostatic approximation, all the other blocks were zero. We here analyse the long-wavelength limit for the other blocks ($\mathbf T^{21}$, $\mathbf T^{12}$, $\mathbf T^{11}$) corresponding to electric-magnetic, magnetic-electric, and magnetic-magnetic coupling respectively. Analytic expressions (finite sums) are obtained in the case of spheroidal particles by expressing the fields with solutions to Laplace's equation, expanding the fields in terms of spheroidal harmonics and applying the boundary conditions. Similar expressions are also presented for the auxiliary matrices in the extended boundary condition method, often used in conjunction with the $T$-matrix formalism.

==> anc/createPnm.m <==
function [ P ] = createPnm(N,M,x)
% create associated legendre functions for a range of x values
% x must be a row vector
% M<=N
% P is N by M by length(x) and P_n^m is actually P(:,n+1,m+1) in Matlab
P=zeros(length(x),N+1,M+1);
for m=0:M %fix m first
    if isreal(x) && abs(x)<1 %different definition on the cut
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2);
    else
        P(:,m+1,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2);
    end
    if m<N %don't need to compute P_{N+1}^N 
        if isreal(x) && abs(x)<1
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(1-x.^2).^(m/2).*x*(2*m+1);
        else
            P(:,m+2,m+1)=prod(1:2:2*m-1)*(x-1).^(m/2).*(x+1).^(m/2).*x*(2*m+1);
        end
    end
    if m<N-1
        for n=m+1:N-1 %for this m, create the polynomials for n = m to N
            P(:,n+2,m+1)=( (2*n+1)*x.'.*P(:,n+1,m+1)-(n+m)*P(:,n,m+1) )/(n-m+1);        
        end
    end
end

if length(x)==1
    P=permute(P,[2 3 1]);
end

==> anc/createQS_P21.m <==
function P=createQS_P21(N,m,ep,xi,ka)
% should be identical to quasistatic limit of Mishchenko P-matrix
% P^{12} can be obtained by P^{12}_{nk,m} = (k+1)/(n+1)/s * P^{21}_{kn,m}
% N = size of matrix
% m = m value of matrix. m>0 (P^{21}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter

m=abs(m);
P=zeros(N+1);
if m>0
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
dQxim=zeros(1,N+1);
for n=m:N+1
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
    dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end

ups=zeros(1,N); B=zeros(1,N+1);
for p=m+1:N+2
    ups(p)=Pxim(p)/( -dQxim(p)*Pxim(p) + Qxim(p)*dPxim(p)*ep);
end
for n=m:N
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=m:N
        for p=m:min(n,k+1)
            if mod(n+p,2)==0 && mod(k+p+1,2)==0
                P(n+1,k+1)=P(n+1,k+1)+ Pxim(p+1)  /prod(p-m+1:p+m) /prod(2:2:n-p)/prod(3:2:n+p+1) ...
                   /prod(2:2:k-p+1)/prod(3:2:k+p+2)* ( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) );
            end 
        end
        P(n+1,k+1)=P(n+1,k+1)*(ep-1)*m*B(n+1)*B(k+1)/(k+1)*ka^(n+k+2)*sqrt(ep)^k;
    end
end
P=P(m+1:end,m+1:end);
end
end

==> anc/createQS_P22.m <==
function P=createQS_P22(N,m,ep,xi,ka)
% N = size of P matrix
% m = m value of P matrix
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
P=zeros(N+1);
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Pxim=Pxi(:,m+1); % pick the highest m
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
for n=m:N
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
end

ups=zeros(1,N); B=zeros(1,N);
for p=m:N
    ups(p+1)=factorial(p-m)/factorial(p+m) * Pxim(p+1)*dPxim(p+1);
end
for n=m:N
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end


for n=m:N
    for k=m:N
        for p=m:min(n,k)
            if mod(n+p,2)==0 && mod(k+p,2)==0
                P(n+1,k+1)=P(n+1,k+1)+(2*p+1) /prod(2:2:n-p)/prod(2:2:k-p)/prod(1:2:n+p+1)/prod(1:2:k+p+1) * ups(p+1); 
            end 
        end
        P(n+1,k+1)=-P(n+1,k+1)*1i*(ep-1)*(xi^2-1)*B(n+1)*B(k+1)*sqrt(ep)^(k-1) * ka^(n+k+1);
    end
end


% truncate all entries with n or k less than max(m,1)
if m==0 
    P=P(2:N+1,2:N+1); % truncate the first column and row even for m=0
else
    P=P(m+1:N+1,m+1:N+1);
end
end

==> anc/createQS_Q12.m <==
function Q=createQS_Q12(N,m,ep,xi,ka)
% should be identical to quasistatic limit of Mishchenko Q-matrix
% N = size of matrix
% m = m value of matrix. m>0 (Q^{12}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
Q=zeros(N+1);
if m>0
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
dQxim=zeros(1,N+1);
for n=m:N+1
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
    dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end
B=zeros(1,N+1);
for n=m:N
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=n-1:2:N
        for p=n:2:k+1
            Q(n+1,k+1)=Q(n+1,k+1)+ (-1)^((n-p)/2+m) /prod(p-m+1:p+m) /prod(2:2:p-n)*prod(3:2:p+n-1) ...
                /prod(2:2:k-p+1)/prod(3:2:k+p+2)* Qxim(p+1)*( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) ) ; 
        end
        Q(n+1,k+1)=Q(n+1,k+1)*1i*(ep-1)*m*B(k+1)/B(n+1)/n*ka^(k-n+1)*sqrt(ep)^(k-1);
    end
end
Q=Q(m+1:end,m+1:end);
end
end

==> anc/createQS_Q21.m <==
function Q=createQS_Q21(N,m,ep,xi,ka)
% should be identical to quasistatic limit of Mishchenko Qmatrix
% N = size of matrix
% m = m value of matrix. m>0 (Q^{21}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
Q=zeros(N+1);
if m>0
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
dQxim=zeros(1,N+1);
for n=m:N+1
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
    dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end
B=zeros(1,N+1);
for n=m:N
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=n-1:2:N
        for p=n:2:k+1
            Q(n+1,k+1)=Q(n+1,k+1)+ (-1)^((n-p)/2+m) /prod(p-m+1:p+m) /prod(2:2:p-n)*prod(3:2:p+n-1) ...
                /prod(2:2:k-p+1)/prod(3:2:k+p+2)* Qxim(p+1)*( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) ) ; 
        end
        Q(n+1,k+1)=Q(n+1,k+1)*1i*(ep-1)*m*B(k+1)/B(n+1)/(k+1)*ka^(k-n+1)*sqrt(ep)^k;
    end
end
Q=Q(m+1:end,m+1:end);
end
end

==> anc/createQS_Q22.m <==
function Q=createQS_Q22(N,m,ep,xi,ka)
% N = size of Q matrix
% m = m value of Q matrix
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
Q=zeros(N+1);
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); 
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+2); % d/dxi[P_n^m(xi)]
for n=m:N
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
end
ups=zeros(1,N); B=zeros(1,N);
for n=m:N
    ups(n+1)=factorial(n-m)/factorial(n+m) * Qxim(n+1)*dPxim(n+1);
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end
for n=m:N
    for k=n:2:N
        for p=n:2:k
        Q(n+1,k+1)=Q(n+1,k+1)+(-1)^((p-n)/2+m)*(2*p+1)*prod(1:2:n+p-1)/prod(2:2:p-n)/prod(2:2:k-p)/prod(1:2:k+p+1) *ups(p+1);
        end
        Q(n+1,k+1)=Q(n+1,k+1)* (ep-1)*(xi^2-1)* B(k+1)/B(n+1) *sqrt(ep)^(k-1)*ka^(k-n);
        if k==n
            Q(n+1,k+1)=Q(n+1,k+1)+sqrt(ep)^(k-1); 
        end
    end
end



% for n=m:N
%     ups(n+1)=factorial(n+m)/factorial(n-m) /(ep* Qxim(n+1)*dPxim(n+1) - dQxim(n+1)*Pxim(n+1) );
%     B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
% end
% for n=m:N
%     for k=n:2:N
%         for p=n:2:k
%         Q(n+1,k+1)=Q(n+1,k+1)+(-1)^((p-n)/2+m)*(2*p+1)*prod(1:2:n+p-1)/prod(2:2:p-n)/prod(2:2:k-p)/prod(1:2:k+p+1) /ups(p+1);
%         end
%         Q(n+1,k+1)=Q(n+1,k+1)* (xi^2-1)* B(k+1)/B(n+1) *sqrt(ep)^(k-1)*ka^(k-n);
%     end
% end

% truncate all entries with n or k less than max(m,1) (even though Q is non-zero
% for the zeroth column)
if m==0 
    Q=Q(2:N+1,2:N+1); % truncate the first column and row even for m=0
else
    Q=Q(m+1:N+1,m+1:N+1);
end
end

==> anc/createQS_R12.m <==
function R=createQS_R12(N,m,ep,xi,ka)
% should be identical to quasistatic limit of Mishchenko R-matrix
% N = size of matrix
% m = m value of matrix. m>0 (R^{12}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
R=zeros(N+1);
if m>0
Pxi=createPnm(N+3,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+3,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+2); % d/dxi[P_n^m(xi)]
dQxim=zeros(1,N+2);
for n=m:N+2
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
    dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end

ups=zeros(1,N); 
B=zeros(1,N+1);
L=zeros(1,N); % Depolarisation factors
for p=m:N+2
    ups(p+1)=Pxim(p+1)/( -dQxim(p+1)*Pxim(p+1) + Qxim(p+1)*dPxim(p+1)*ep);
end
for n=m:N+2
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    L(n+1)=(xi^2-1)*(-1)^m/prod(n-m+1:n+m)*Qxim(n+1)*dPxim(n+1); 
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=n-1:2:N
        for p=n:2:k+1
%             R(n+1,k+1)=R(n+1,k+1)+ (-1)^((n-p)/2)/prod(2:2:p-n)*prod(3:2:p+n-1) /prod(2:2:k-p+1)/prod(3:2:k+p+2)* Qxim(p+1) * ...
%                 ( (k-p+1)*(p+m+1)*ups(p+2) + (k+p+2)*(p-m)*ups(p) ); 
            R(n+1,k+1)=R(n+1,k+1)+ (-1)^((n-p)/2+m)/prod(2:2:p-n)*prod(3:2:p+n-1) /prod(2:2:k-p+1)/prod(3:2:k+p+2)* Qxim(p+1) * ...
                ( (k-p+1)*Pxim(p+2)/prod(p-m+2:p+m)/(1+(ep-1)*L(p+2)) + (k+p+2)*Pxim(p)/prod(p-m+1:p+m-1)/(1+(ep-1)*L(p)) ); 
        end
        R(n+1,k+1)=R(n+1,k+1)/1i*(ep-1)*m*B(k+1)/B(n+1)/n*ka^(k-n+1)/sqrt(ep)^n;
    end
end

% An attempt to rearrange the sum over p, but cant get n=m column right: 
% for n=m+1:N
%     for k=n-1:2:N
%         for p=n-1:2:k
%             R(n+1,k+1)=R(n+1,k+1) + (-1)^((n-p+1)/2+m) /prod(2:2:p-n-1)*prod(3:2:p+n-2) /prod(2:2:k-p)/prod(3:2:k+p+1)*  ...
%                 ( (p-n+1)*Qxim(max(p,m+1))/prod(p-m+1:p+m-1) - (p+n)*Qxim(p+2)/prod(p-m+2:p+m) ) * Pxim(p+1) / (1+(ep-1)*L(p+1)) ; 
%         end
%         R(n+1,k+1)=R(n+1,k+1)/1i*(ep-1)*m*B(k+1)/B(n+1)/n*ka^(k-n+1)/sqrt(ep)^n;
%     end
% end
% % for n=m
% %     for k=n-1:2:N
% %         for p=n-1:2:k -2
% %             R(n+1,k+1)=R(n+1,k+1) + (-1)^((n-p+1)/2+m) /prod(2:2:p-n-1)*prod(3:2:p+n-2) /prod(2:2:k-p)/prod(3:2:k+p+1)*  ...
% %                 ( (p+m)*Qxim(max(p,m+1)) - (p+n)*Qxim(p+2) ) * Pxim(p+1)*(p-m)/prod(p-m:p+m) / (1+(ep-1)*L(p+1)) ; 
% %         end
% %         R(n+1,k+1)=R(n+1,k+1)/1i*(ep-1)*m*B(k+1)/B(n+1)/n*ka^(k-n+1)/sqrt(ep)^n;
% %     end
% % end

R=R(m+1:end,m+1:end);
end
end

==> anc/createQS_R21.m <==
function R=createQS_R21(N,m,ep,xi,ka)
% should be identical to limit of Mishchenko Tmatrix
% T^{12} can be obtained by T^{12}_{nk,m} = -T^{21}_{kn,m}
% N = size of T matrix
% m = m value of T matrix. m>0 (T^{21}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
R=zeros(N+1);
if m>0
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
% dQxim=zeros(1,N+1);
for n=m:N+1
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
%     dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end

% ups=zeros(1,N); 
B=zeros(1,N+1);
L=zeros(1,N); % Depolarisation factors
for n=m:N+1
%     ups(n+1)=Qxim(n+1)/( -dQxim(n+1)*Pxim(n+1) + Qxim(n+1)*dPxim(n+1)*ep);
    L(n+1)=(xi^2-1)*(-1)^m/prod(n-m+1:n+m)*Qxim(n+1)*dPxim(n+1); 
end
for n=m:N
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=n-1:2:N
        for p=n:2:k+1
%             R(n+1,k+1)=R(n+1,k+1)+ ups(p+1) * (-1)^((n-p)/2) /prod(2:2:p-n)*prod(3:2:p+n-1) ...
%                 /prod(2:2:k-p+1)/prod(3:2:k+p+2)* ( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) ); 
            R(n+1,k+1)=R(n+1,k+1)+ Qxim(p+1)/prod(p-m+1:p+m)/(1+(ep-1)*L(p+1)) * (-1)^((n-p)/2+m) /prod(2:2:p-n)*prod(3:2:p+n-1) ...
                /prod(2:2:k-p+1)/prod(3:2:k+p+2)* ( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) );
        end
        R(n+1,k+1)=-R(n+1,k+1)*1i*(ep-1)*m*B(k+1)/B(n+1)/(k+1)*ka^(k-n+1)*sqrt(ep)^(1-n);
    end
end
R=R(m+1:end,m+1:end);
end
end

==> anc/createQS_R22.m <==
function R=createQS_R22(N,m,ep,xi,ka)
% N = size of R matrix
% m = m value of R matrix
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
R=zeros(N+1);

Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); 
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+2); % d/dxi[P_n^m(xi)]
% dQxim=zeros(1,N+2);
for n=m:N
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
%     dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end
% ups=zeros(1,N); 
L=zeros(1,N); % Depolarisation factors
B=zeros(1,N);
for n=m:N
%     ups(n+1)=factorial(n+m)/factorial(n-m) /(ep* Qxim(n+1)*dPxim(n+1) - dQxim(n+1)*Pxim(n+1) );
    L(n+1)=(xi^2-1)*(-1)^m/prod(n-m+1:n+m)*Qxim(n+1)*dPxim(n+1); 
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end
for n=m:N
    for k=n:2:N
        for p=n:2:k
%         R(n+1,k+1)=R(n+1,k+1)+(-1)^((p-n)/2+m)*(2*p+1)*prod(1:2:n+p-1)/prod(2:2:p-n)/prod(2:2:k-p)/prod(1:2:k+p+1) *ups(p+1);
        R(n+1,k+1)=R(n+1,k+1)+(-1)^((p-n)/2)*(2*p+1)*prod(1:2:n+p-1)/prod(2:2:p-n)/prod(2:2:k-p)/prod(1:2:k+p+1) /(1+(ep-1)*L(p+1));
        end
%         R(n+1,k+1)=R(n+1,k+1)/(xi^2-1) * B(k+1)/B(n+1) *sqrt(ep)^(1-n)*ka^(k-n);
        R(n+1,k+1)=R(n+1,k+1)* B(k+1)/B(n+1) *sqrt(ep)^(1-n)*ka^(k-n);
    end
end

% truncate all entries with n or k less than max(m,1) (even though R may be non-zero
% for the zeroth column)
if m==0 
    R=R(2:N+1,2:N+1); % truncate the first column and row even for m=0
else
    R=R(m+1:N+1,m+1:N+1);
end
end

==> anc/createQS_T11.m <==
function T=createQS_T11(N,m,ep,xi,kf)
% N = size of T matrix
% m = m value of T matrix
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, f: half focal length, kf: size parameter

T=zeros(N+1);
if m>0
m=abs(m);
Pxi=createPnm(N+3,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+3,m,xi);
Pxi=Pxi(:,m+1); % pick the highest m
Qxi=Qxi(:,m+1);
dPxi=zeros(1,N+1); % d/dxi[P_n^m(xi)]
for n=m:N+2
    dPxi(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxi(n+1) + (n-m+1)*Pxi(n+2) );
end
T21=createQS_T21(N+1,m,ep,xi,kf);
R21=createQS_R21(N+1,m,ep,xi,kf);

gam=zeros(1,N+1); alpha=zeros(N+3); beta=zeros(N+3);
for n=m:N+2
    gam(n+1)=sqrt((2*n+1)/n/(n+1)/4/pi*factorial(n-m)/factorial(n+m));
    for k=n:-2:m
        alpha(n+1,k+1)=prod(1:n+m)*(2*k+1)/prod(2:2:n-k)/prod(3:2:n+k+1)/prod(k-m+1:k+m);
    end
    for k=n:2:N+2
        beta(n+1,k+1)=(-1)^((n-k)/2+m)*(2*k+1)*prod(3:2:n+k-1)/prod(1:n-m)/prod(2:2:k-n)/prod(k-m+1:k+m);
    end
end

for n=m:N
    for k=m:N
        for p=m:n 
            if mod(n+p,2)==0 && mod(k+p,2)==0
                T(n+1,k+1)=T(n+1,k+1)+ 1/prod(2:2:n-p)/prod(1:2:n+p+1) *(ep-1)*gam(k+1)*alpha(k+1,p+1)/prod(3:2:2*k+3) * ...
                    ( (k-n)*(k+3)*(p-m+1)*(p-m+2)/2/(2*p+1)/(n+p+3)/(k+p+3)*(Pxi(p+1)*dPxi(p+3)-Pxi(p+3)*dPxi(p+1)) - k*xi*Pxi(p+1)^2 );
                for q=k+1:-2:max(p-1,m)
                    T(n+1,k+1)=T(n+1,k+1)+ 1/prod(2:2:n-p)/prod(1:2:n+p+1) * R21(q-m+1,k-m+1) *1i*gam(q+1)/prod(3:2:2*q+1)*kf^(q-k-1)*sqrt(ep)^(q+1) * ...
                        ( -(m*Pxi(p+1)/(xi^2-1)+(q+1)/m*xi*dPxi(p+1) ) * ( (p-m)/(2*p-1)*alpha(q+1,p)*Pxi(p)+(p+m+1)/(2*p+3)*alpha(q+1,p+2)*Pxi(p+2) )...
                         +(q-m+1)/m*alpha(q+2,p+1)*Pxi(p+1)*dPxi(p+1)  );
                end
                for q=p+1:-2:m
                    T(n+1,k+1)=T(n+1,k+1)+ 1/prod(2:2:n-p)/prod(1:2:n+p+1) * T21(q-m+1,k-m+1) *gam(q+1)*prod(3:2:2*q-1)/kf^(q+k+2) * ...
                        (  (m*Pxi(p+1)/(xi^2-1)-q/m*xi*dPxi(p+1) ) * ( (p-m)/(2*p-1)*beta(q+1,p)*Qxi(p)+(p+m+1)/(2*p+3)*beta(q+1,p+2)*Qxi(p+2) )...
                         +(q+m)/m*beta(q,p+1)*Qxi(p+1)*dPxi(p+1)  );
                end                    
            end 
        end
        T(n+1,k+1)=-T(n+1,k+1)*1i*kf^(n+k+3)*(xi^2-1)/gam(n+1)*prod(1:n-m)/prod(3:2:2*n-1)/n;
    end
end
T=T(m+1:N+1,m+1:N+1); % truncate all entries with n or q less than m
end
end

==> anc/createQS_T11m0.m <==
function T=createQS_T11m0(N,ep,xi,kf)
% N = size of T matrix
% only for m=0
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, f: half focal length, ka: size parameter

T=zeros(N+1);
Pxi=createPn(N+4,xi); %P_n(xi)
dPxi=zeros(1,N+3); % d/dxi[P_n^m(xi)]
for n=0:N+2
    dPxi(n+1)=(n+1)/(xi^2-1)*( -xi*Pxi(n+1) + Pxi(n+2) );
end
B=zeros(1,N);
for n=0:N
    B(n+1)=sqrt((n+1)/(2*n+1)/n)*prod(1:n)/prod(1:2:2*n-1);
end


for n=1:N
    for k=1:N
        for p=0:min(n,k)
            if mod(n+p,2)==0 && mod(k+p,2)==0
                T(n+1,k+1)=T(n+1,k+1) + (  (p+1)*(p+2)*(k-n)/(k+p+3)/(n+p+3)*(k+3)/2/(2*k+3) * (Pxi(p+1)*dPxi(p+3) - Pxi(p+3)*dPxi(p+1)) ...
                + (2*p+1)*( -k/(2*k+3)*xi*Pxi(p+1)^2 + Pxi(p+1)*dPxi(p+1)/(2*p+3)/(2*p-1) ) ...
                + (p+1)/(2*p+3)*(n-p)/(n+p+3) *Pxi(p+1)*dPxi(p+3) - (p+2)/(2*p+3)*(k-p)/(k+p+3)*Pxi(p+3)*dPxi(p+1)  ) ...
                                            /prod(2:2:n-p)/prod(1:2:n+p+1)/prod(2:2:k-p)/prod(1:2:k+p+1) ;                 
            end 
        end
        T(n+1,k+1)=-T(n+1,k+1)*1i*(ep-1)*(xi^2-1)*B(n+1)*B(k+1)/(k+1) * kf^(n+k+3);
    end
end

T=T(2:N+1,2:N+1); % truncate the first column and row
end

==> anc/createQS_T21.m <==
function T=createQS_T21(N,m,ep,xi,kf)
% should be identical to limit of Mishchenko Tmatrix
% T^{12} can be obtained by T^{12}_{nk,m} = -T^{21}_{kn,m}
% N = size of T matrix
% m = m value of T matrix. m>0 (T^{21}=0 for m=0)
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, f: half focal length, kf: size parameter

T=zeros(N+1);
if m>0
m=abs(m);
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
% dQxim=zeros(1,N+1);
for n=m:N+1
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
%     dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end

% ups=zeros(1,N); 
L=zeros(1,N); % Depolarisation factors
B=zeros(1,N+1);
% for p=m+1:N+2
%     ups(p)=Pxim(p)/( -dQxim(p)*Pxim(p) + Qxim(p)*dPxim(p)*ep);
% end
for n=m:N+1
%     gam(n+1)=sqrt( (2*n+1)/4/pi/n/(n+1)/prod(n-m+1:n+m) );
    L(n+1)=(xi^2-1)*(-1)^m/prod(n-m+1:n+m)*Qxim(n+1)*dPxim(n+1); 
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end

for n=m:N
    for k=m:N
        for p=m:min(n,k+1)
            if mod(n+p,2)==0 && mod(k+p+1,2)==0
%                 T(n+1,k+1)=T(n+1,k+1)+ ups(p+1)  /prod(2:2:n-p)/prod(3:2:n+p+1) ...
%                    /prod(2:2:k-p+1)/prod(3:2:k+p+2)* ( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) );
                T(n+1,k+1)=T(n+1,k+1)+  1/prod(2:2:n-p)/prod(3:2:n+p+1)/prod(2:2:k-p+1)/prod(3:2:k+p+2)* ...
                   ( (p+m)*(k+p+2)*Pxim(p)+(p-m+1)*(k-p+1)*Pxim(p+2) ) * Pxim(p+1)/prod(p-m+1:p+m)/(1+(ep-1)*L(p+1)) ;
            end 
        end
%         T(n+1,k+1)=-T(n+1,k+1)*(ep-1)/(xi^2-1)*m*(-1)^m*B(n+1)*B(k+1)/(k+1)*kf^(n+k+2);
        T(n+1,k+1)=-T(n+1,k+1)*(ep-1)*m*B(n+1)*B(k+1)/(k+1)*kf^(n+k+2);
    end
end
T=T(m+1:end,m+1:end);
end
end

==> anc/createQS_T22.m <==
function T=createQS_T22(N,m,ep,xi,ka)
% N = size of T matrix
% m = m value of T matrix
% ep = relative permittivity of spheroid
% xi = fixed xi of spheroid
% k: wavenumber in medium, a: half focal length, ka: size parameter
m=abs(m);
T=zeros(N+1);
Pxi=createPnm(N+2,m,xi); %P_n^m(xi) for all m (unnecessary, only need one m)
Qxi=createQnmbackwards(N+2,m,xi);
Pxim=Pxi(:,m+1); % pick the highest m
Qxim=Qxi(:,m+1);
dPxim=zeros(1,N+1); % d/dxi[P_n^m(xi)]
% dQxim=zeros(1,N+1);
for n=m:N
    dPxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Pxim(n+1) + (n-m+1)*Pxim(n+2) );
%     dQxim(n+1)=1/(xi^2-1)*( -(n+1)*xi*Qxim(n+1) + (n-m+1)*Qxim(n+2) );
end

% ups=zeros(1,N); 
L=zeros(1,N); % Depolarisation factors
B=zeros(1,N);
% for p=m+1:N+1
%     ups(p)=Pxim(p)*dPxim(p)/(ep* Qxim(p)*dPxim(p) - dQxim(p)*Pxim(p) );
% end
for n=m:N
    L(n+1)=(xi^2-1)*(-1)^m/prod(n-m+1:n+m)*Qxim(n+1)*dPxim(n+1); 
    B(n+1)=sqrt((n+1)/(2*n+1)/n*factorial(n-m)*factorial(n+m))/prod(1:2:2*n-1);
end


for n=m:N
    for k=m:N
        for p=m:min(n,k)
            if mod(n+p,2)==0 && mod(k+p,2)==0
%                 T(n+1,k+1)=T(n+1,k+1)+(2*p+1) /prod(2:2:n-p)/prod(2:2:k-p)/prod(1:2:n+p+1)/prod(1:2:k+p+1) * ups(p+1); 
                T(n+1,k+1)=T(n+1,k+1)+(2*p+1) /prod(2:2:n-p)/prod(2:2:k-p)/prod(1:2:n+p+1)/prod(1:2:k+p+1) * ... 
                    Pxim(p+1)*dPxim(p+1)/prod(p-m+1:p+m)/(1+(ep-1)*L(p+1));
            end 
        end
%         T(n+1,k+1)=T(n+1,k+1)*1i*(ep-1)*(-1)^m*B(n+1)*B(k+1)*ka^(n+k+1);
        T(n+1,k+1)=T(n+1,k+1)*1i*(ep-1)*(xi^2-1)*B(n+1)*B(k+1)*ka^(n+k+1);
    end
end


% truncate all entries with n or q less than m
if m==0 
    T=T(2:N+1,2:N+1); % truncate the first column and row even for m=0
else
    T=T(m+1:N+1,m+1:N+1);
end
end

==> anc/createQnmbackwards.m <==
function [ Q ] = createQnmbackwards(N,M,x)
% create legendre functions of the second kind for a range of x values
% x must be a scalar or row vector
% defined for x off the cut, ie. not for x real and |x|<=1
% Q is length(x) by N by M and Q_n^m is actually Q(:,n+1,m+1) in Matlab
% calculate Qn by backward recurrence using the modified Lentz method to
% obtain the ratio of the starting values Q_N^m and Q_{N-1}^m.

x=x.'; %convert to a column vector
% Qs=zeros(length(x),2,M+1); %Qs(:,1,m+1) is the scaling factor for last stage in backwards recursion for m
% Qs(:,1,1)=1/2*log(abs((1+x)./(x-1)));
% Qs(:,2,1)=x.*Qs(:,1,1)-1; 
% for m=1:M
%     Qs(:,1,m+1)=((2-m)*Qs(:,2,m)-m*x.*Qs(:,1,m))./sqrt(abs(1-x.^2)); %Need n=0 and n=1 terms to do recurrence
%     Qs(:,2,m+1)=((2-m)*x.*Qs(:,2,m)-m*Qs(:,1,m))./sqrt(abs(1-x.^2));
% end
Q0m=zeros(length(x),M+1);
Q0m(:,1)=1/2*log((x+1)./(x-1));
Q0m(:,2)=-1./sqrt(x-1)./sqrt(x+1);
for m=1:M
    Q0m(:,m+2)=-2*m*x./sqrt(x-1)./sqrt(x+1).*Q0m(:,m+1) - m*(m-1)*Q0m(:,m);
end
% figure(1)
% X=[-0.4:.0001:0.4]+2i;
% plot(real(X),real(1./sqrt(X.^2-1)),real(X),imag(1./sqrt(X.^2-1)));

Q=zeros(length(x),N+1,M+1);
for m=0:M
    T=1e-20*x; %T=Q_N/Q_(N-1)
    C=1e-20*x; %used to compute T
    D=0*x; %used to compute T
    exit=0;
    j=N;
    while exit==0
        D=-(2*j+1)/(j-m+1)*x - (j+m)/(j-m+1)*D;   
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=-(2*j+1)/(j-m+1)*x - (j+m)/(j-m+1)./C;
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<1e-14
            exit=1;
        end
        j=j+1;
    end
    %guess values for Q_N^m - will correct all Q_n^m later with scaling factor Qs
    Q(:,N+1,m+1)=1e-14*x./x;
    Q(:,N,m+1)=Q(:,N+1,m+1)./T;
    for n=fliplr(2:N)
        Q(:,n-1,m+1) = ( (2*n-1)*x.*Q(:,n,m+1) - (n-m)*Q(:,n+1,m+1) )/(n+m-1);
    end
    %now all Q_n satisfy the recurrence, just need to scale them to have the correct values:
    scale=Q0m(:,m+1)./Q(:,1,m+1);
    for n=0:N
        Q(:,n+1,m+1)=Q(:,n+1,m+1).*scale;
    end
end

if length(x)==1
    Q=permute(Q,[2 3 1]);
end
